V410 Puppis: A useful laboratory for early stellar evolution

New spectrometric (HERCULES) and ground-based multi-colour photometric data on the multiple star V410 Puppis are combined with satellite photometry (HIPPARCOS and TESS), as well as historic astrometric observations. Absolute parameters for V410 Pup Aab are derived: $M_{Aa}$ = $3.15 \pm 0.10$, $M_{Ab}$ = $1.83 \pm 0.08$ (M$_{\odot}$); $R_{Aa}$ = $2.12 \pm 0.10$, $R_{Ab}$ = $1.52 \pm 0.08$ (R$_\odot$); $a$ = $6.57 \pm 0.04$ R$_\odot$; $T_{Aa}$ = $12500 \pm 1000$, $T_{Ab}$ = $9070 \pm 800$ (K), and photometric distance $350 \pm 10$ (pc). We report the discovery of a low-amplitude SPB variation in the light curve and also indications of an accretion structure around V410 Pup B as well as emission cores in V410 Pup C. We argue that V410 Pup is probably a young formation connected with the Vela 2 OB Association. The combined evidence allows an age in the range 7-25 Myr from comparisons with standard stellar evolution modelling.

==> images/freqplot.r <==
fspec <- read.csv(file="v410fitted.csv")

plot(fspec$freq, fspec$amp, xlim = c(0,10), bty='l', type='n', xlab = expression(Frequency ~ d^-1), ylab = "Amplitude")
lines(fspec$freq, fspec$amp)

